Tensor renormalization of three-dimensional Potts model

We study the $q$-state Potts models on a cubic lattice in the thermodynamic limit using tensor renormalization group transformations with the triad approximation. By computing the thermodynamic potentials, we locate the first-order phase transitions for $10 < q \le 20$ which has not been explored using any method. We also examine the efficiency of the triad approximation method in obtaining the fixed-point tensor and comment on how this can be improved.

==> notebooks/qPotts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 520
    },
    "id": "buGwu7rPXuV8",
    "outputId": "ad3baa4b-cd43-44fb-f0d1-e5faf032eb4a"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "STARTED:  2022-01-03 22:44:44\n",
      "------------------------\n",
      "1.05 2.893954872055067 0.9999996385060534\n",
      "------------------------\n",
      "COMPLETED:  2022-01-03 22:55:37\n",
      "Running time: 652.52 seconds\n"
     ]
    }
   ],
   "source": [
    "import sys\n",
    "import math\n",
    "import cmath \n",
    "from math import sqrt\n",
    "import numpy as np\n",
    "import scipy as sp  \n",
    "from itertools import product\n",
    "from scipy import special\n",
    "from scipy.special import iv\n",
    "from scipy.linalg import sqrtm\n",
    "from scipy.sparse.linalg import svds, eigs\n",
    "from numpy import linalg as LA\n",
    "from numpy.linalg import matrix_power\n",
    "from numpy import ndarray\n",
    "import time\n",
    "import datetime\n",
    "from opt_einsum import contract\n",
    "\n",
    "startTime = time.time()\n",
    "print (\"STARTED: \" , datetime.datetime.now().strftime(\"%Y-%m-%d %H:%M:%S\")) \n",
    "print (\"------------------------\")\n",
    "\n",
    "Niter = 30\n",
    "Dcut = 35\n",
    "start = 1.05 \n",
    "end = 1.07\n",
    "incr = 0.04\n",
    "sets = int(((end-start)/incr)+1)  \n",
    "qstate = 10\n",
    "Dcut_int = int(Dcut*1.)\n",
    "\n",
    "L = np.zeros((qstate, qstate), dtype=complex)\n",
    "out = np.zeros((qstate, qstate,qstate, qstate,qstate, qstate), dtype=complex)\n",
    "Dcut_triad = Dcut_int\n",
    "\n",
    "\n",
    "if Niter%3 != 0:\n",
    "  print(\"Niter need to be a multiple of 3\")\n",
    "  sys.exit(1)\n",
    "\n",
    "\n",
    "def dagger(a):\n",
    "    return np.conjugate(np.transpose(a))\n",
    "\n",
    "def matprint(mat, fmt=\"g\"):\n",
    "    col_maxes = [max([len((\"{:\"+fmt+\"}\").format(x)) for x in col]) for col in mat.T]\n",
    "    for x in mat:\n",
    "        for i, y in enumerate(x):\n",
    "            print((\"{:\"+str(col_maxes[i])+fmt+\"}\").format(y), end=\"  \")\n",
    "        print(\"\")\n",
    "\n",
    "\n",
    "def tensorsvd(input,left,right,cut):\n",
    "    \n",
    "    T = np.transpose(input,left+right)\n",
    "    left_index_list = []\n",
    "    for i in range(len(left)):\n",
    "        left_index_list.append(T.shape[i])\n",
    "    xsize = np.prod(left_index_list) \n",
    "    right_index_list = []\n",
    "    for i in range(len(left),len(left)+len(right)):\n",
    "        right_index_list.append(T.shape[i])\n",
    "    ysize = np.prod(right_index_list)\n",
    "    T = np.reshape(T,(xsize,ysize))\n",
    "\n",
    "    U, s, V = sp.linalg.svd(T, full_matrices=False) \n",
    "    if cut < len(s):\n",
    "        s = np.diag(s[:cut])\n",
    "        U = U[:,:cut]\n",
    "        V = V[:cut,:]\n",
    "    else:\n",
    "        cut = len(s)\n",
    "        s = np.diag(s)\n",
    "\n",
    "    U = np.reshape(U,left_index_list+[cut])\n",
    "    V = np.reshape(V,[cut]+right_index_list)\n",
    "        \n",
    "    return U, s, V\n",
    "\n",
    "def Z3d(beta):\n",
    "\n",
    "    Wnew = np.zeros((qstate, qstate), dtype=float)\n",
    "    for i in range (qstate):\n",
    "        for j in range (qstate):\n",
    "            if i == j:\n",
    "                Wnew[i][j] = np.exp(beta)\n",
    "            else:\n",
    "                Wnew[i][j] = 1. \n",
    "    L = LA.cholesky(Wnew)\n",
    "    Id = np.eye(qstate)\n",
    "    A = contract(\"ax, ay -> xya\", L, L)\n",
    "    B = contract(\"ab, az -> azb\", Id, L)\n",
    "    C = contract(\"bc, bz -> bzc\", Id, L)\n",
    "    D = contract(\"cy, cx -> cyx\", L, L)\n",
    "\n",
    "    return A, B, C, D\n",
    "\n",
    "\n",
    "def coarse_graining(in1, in2, in3, in4):\n",
    "\n",
    "\n",
    "    S2 = contract('dze,izj->diej', in2, np.conjugate(in2))\n",
    "    a = np.shape(S2)[0] * np.shape(S2)[1]\n",
    "    b = np.shape(S2)[2] * np.shape(S2)[3]\n",
    "    S2 = np.reshape(S2,(a,b))\n",
    "    Tmp = contract('fyx,iyx->fi', in4, np.conjugate(in4))\n",
    "    R2 = contract('ewf,ijk,fk->eiwj', in3, np.conjugate(in3), Tmp)\n",
    "    a = np.shape(R2)[0] * np.shape(R2)[1]\n",
    "    b = np.shape(R2)[2] * np.shape(R2)[3]\n",
    "    R2mat = np.reshape(R2,(a,b))\n",
    "\n",
    "    S1 = contract('xyd,iyj->xidj', in1, np.conjugate(in1))\n",
    "    a = np.shape(S1)[0] * np.shape(S1)[1]\n",
    "    b = np.shape(S1)[2] * np.shape(S1)[3]\n",
    "    S1 = np.reshape(S1,(a,b))\n",
    "    Tmp = contract('bizz->bi', R2)\n",
    "    R3 = contract('awb,ijk,bk->aiwj', in2, np.conjugate(in2), Tmp)\n",
    "    a = np.shape(R3)[0] * np.shape(R3)[1]\n",
    "    b = np.shape(R3)[2] * np.shape(R3)[3]\n",
    "    R3mat = np.reshape(R3,(a,b))\n",
    "\n",
    "    Kprime = contract('ia,ab,bc,cd,de',S1,S2,R2mat,R3mat.T,S1.T)\n",
    "\n",
    "    a = int(np.sqrt(np.shape(Kprime)[0]))\n",
    "    b = int(np.sqrt(np.shape(Kprime)[1]))\n",
    "    K = np.reshape(Kprime,(b,a,b,a))         \n",
    "    U, s1, UL = tensorsvd(K,[0,2],[1,3],int(Dcut_int)) \n",
    "\n",
    "    S1 = contract('ijk,ipq->jpkq', in1, np.conjugate(in1))\n",
    "    a = np.shape(S1)[0] * np.shape(S1)[1]\n",
    "    b = np.shape(S1)[2] * np.shape(S1)[3]\n",
    "    S1 = np.reshape(S1,(a,b))\n",
    "    R3 = contract('ijk,pqr,kr->ipjq', in2, np.conjugate(in2), Tmp) \n",
    "    a = np.shape(R3)[0] * np.shape(R3)[1]\n",
    "    b = np.shape(R3)[2] * np.shape(R3)[3]\n",
    "    R3mat = np.reshape(R3,(a,b))\n",
    "\n",
    "    Kprime = contract('ia,ab,bc,cd,de',S1,S2,R2mat,R3mat.T,S1.T)\n",
    "\n",
    "    a = int(np.sqrt(np.shape(Kprime)[0]))\n",
    "    b = int(np.sqrt(np.shape(Kprime)[1]))\n",
    "    K = np.reshape(Kprime,(b,a,b,a))\n",
    "    V, s1, VL = tensorsvd(K,[0,2],[1,3],int(Dcut_int))\n",
    "\n",
    "\n",
    "    Tmp1 = contract('cqp,pix -> cqix',in4,U)\n",
    "    Tmp2 = contract('bji,qjy -> biqy',in4,V)\n",
    "    Tmp3 = contract('cqix,biqy -> cxby',Tmp1,Tmp2)\n",
    "    MC = contract('ijk,pjr->ipkr', in2, in3)\n",
    "    Tmp = contract('ijab,azc,cxby->ijyxz', MC, in3, Tmp3)\n",
    "    G, st, out4 = tensorsvd(Tmp,[0,1,2],[3,4],int(Dcut_int)) \n",
    "    G = contract('ijka,al->ijkl', G, st)  \n",
    "    Tmp1 = contract('pix,pqa->ixqa', np.conjugate(U), in1)\n",
    "    Tmp2 = contract('qjy,ijd->qyid', np.conjugate(V), in1)\n",
    "    DC = contract('ixqa,qyid->xayd', Tmp1, Tmp2)\n",
    "    DC = contract('dzb,xayd->zxyab', in2, DC) \n",
    "    Tmp1 = contract('ijkab,abmn->ijkmn', DC, G)\n",
    "    out1, st2, MCprime = tensorsvd(Tmp1,[0,1],[2,3,4],Dcut) \n",
    "    MCprime = contract('ij,jklm->iklm', st2, MCprime)\n",
    "    out2, st3, out3 = tensorsvd(MCprime,[0,1],[2,3],Dcut)\n",
    "    sing = sqrtm(st3) \n",
    "    out2 = contract('ijk,kp->ijp', out2, sing)\n",
    "    out3 = contract('kj,jip->kip', sing, out3)\n",
    "\n",
    "    return out1,out2,out3,out4\n",
    "\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "\n",
    "    Temp = np.linspace(start, end, num=sets)\n",
    "    Nsteps = int(np.shape(Temp)[0])\n",
    "    f = np.zeros(Nsteps)\n",
    "    mag = np.zeros(Nsteps)\n",
    "\n",
    "    for p in range (0, Nsteps):\n",
    "\n",
    "        A, B, C, D  = Z3d(1./Temp[p])\n",
    "        CU = 0.0 \n",
    "\n",
    "        for iter in range (Niter):\n",
    "            \n",
    "            A, B, C, D = coarse_graining(A,B,C,D)  \n",
    "            if (iter+1)%3 == 0 and iter > Niter-5:\n",
    "                Tmp4 = contract('ajb,bjg->ag',B,C)\n",
    "                Tmp5 = contract('ag,gfi->afi',Tmp4,D)\n",
    "                Tmp6 = contract('iba,afi->fb',A,Tmp5)\n",
    "                Xmeas = np.trace(Tmp6) * np.trace(Tmp6)\n",
    "                Xmeas /= np.trace(Tmp6 @ Tmp6)\n",
    "                Tmp7 = contract('iba,abj->ij',A,Tmp5)\n",
    "                Xmeas1 = np.trace(Tmp7) * np.trace(Tmp7)\n",
    "                Xmeas1 /= np.trace(Tmp7 @ Tmp7)\n",
    "\n",
    "            norm = LA.norm(A)*LA.norm(B)*LA.norm(C)*LA.norm(D) \n",
    "            A /= LA.norm(A)\n",
    "            B /= LA.norm(B)\n",
    "            C /= LA.norm(C)\n",
    "            D /= LA.norm(D)\n",
    "            CU += np.log(norm)/(2.0**(iter+1))\n",
    "            \n",
    "            if iter == Niter-1:\n",
    "                Tmp1 = contract('dfa,dfj->aj',A,np.conjugate(A))\n",
    "                Tmp2 = contract('cge,mge->cm',D,np.conjugate(D))\n",
    "                Tmp3 = contract('ahb,jhk->abjk',B,np.conjugate(B))\n",
    "                Tmp4 = contract('aj,abjk->bk',Tmp1,Tmp3)\n",
    "                Tmp5 = contract('bic,kim->bckm',C,np.conjugate(C))\n",
    "                Z = contract('bckm,bk,cm',Tmp5,Tmp4,Tmp2)\n",
    "                # Pattern: dfa,ahb,bic,cge,dfj,jhk,kim,mge\n",
    "                Zpar = CU + (np.log(Z)/(2.0**Niter))\n",
    "                minus_lnZ = -Zpar.real\n",
    "                Free = f[p]*(Temp[p])\n",
    "                print (round(Temp[p],5), -minus_lnZ) \n",
    "                file=open(\"computelnZ_potts.txt\", \"a+\")\n",
    "                file.write(\"%4.4f \\t  %8.10f  \\t %2.0f \\t  %2.0f \\t %2.0f \\t  %8.8f  \\n\" % (Temp[p], -minus_lnZ, qstate, Niter, Dcut, Xmeas.real))\n",
    "                file.close()\n",
    "    \n",
    "    print (\"------------------------\")\n",
    "    print (\"COMPLETED: \" , datetime.datetime.now().strftime(\"%Y-%m-%d %H:%M:%S\")) \n",
    "    endTime = time.time()\n",
    "    print (\"Running time:\", round(endTime - startTime, 2),  \"seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "name": "3dPotts.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

